Slow relaxation in the two dimensional electron plasma under the strong magnetic field

We study slow relaxation processes in the point vortex model for the two-dimensional pure electron plasma under the strong magnetic field. By numerical simulations, it is shown that, from an initial state, the system undergoes the fast relaxation to a quasi-stationary state, and then goes through the slow relaxation to reach a final state. From analysis of simulation data, we find (i) the time scale of the slow relaxation increases linearly to the number of electrons if it is measured by the unit of the bulk rotation time, (ii) during the slow relaxation process, each electron undergoes an superdiffusive motion, and (iii) the superdiffusive motion can be regarded as the Levy flight, whose step size distribution is of the power law. The time scale that each electron diffuses over the system size turns out to be much shorter than that of the slow relaxation, which suggests that the correlation among the superdiffusive trajectories is important in the slow relaxation process.

==> nopdfupdate.sh <==
#!/bin/sh
#export TEXINPUTS=".:/usr/local/share/texmf//:$HOME/packages/share/prosper//"

filename="slowrelax_ronbun"

if platex $filename.tex; then
	echo "platex1 ok."
else
	echo "platex1 error."
	exit 1
fi
if platex $filename.tex; then
	echo "platex2 ok."
else
	echo "platex2 error."
	exit 1
fi
if out2uni $filename; then
	echo "out2uni ok."
else
	echo "out2uni error."
fi
if platex $filename.tex; then
	echo "platex3 ok."
else
	echo "platex3 error."
fi
#if dvipdfmx $filename.dvi; then
#	echo "dvipdfmx ok."
#else
#	echo "dvipdfmx error."
#fi


==> update.sh <==
#!/bin/sh
#export TEXINPUTS=".:/usr/local/share/texmf//:$HOME/packages/share/prosper//"

filename="slowrelax_ronbun"

if platex $filename.tex; then
	echo "platex1 ok."
else
	echo "platex1 error."
	exit 1
fi
if platex $filename.tex; then
	echo "platex2 ok."
else
	echo "platex2 error."
	exit 1
fi
if out2uni $filename; then
	echo "out2uni ok."
else
	echo "out2uni error."
fi
if platex $filename.tex; then
	echo "platex3 ok."
else
	echo "platex3 error."
fi
if dvipdfmx $filename.dvi; then
	echo "dvipdfmx ok."
else
	echo "dvipdfmx error."
fi

